Oblique incidence and non-commuting limits: a remark on the convergence of Fresnel integrals

The Gaussian integrals of quantum mechanics and of paraxial optics are oscillatory and only conditionally convergent. Textbooks usually make them converge by adding a small imaginary part to the time or by analytic continuation. We point out that the one-dimensional Fresnel integral converges by itself, while in two dimensions the result depends on the shape of the expanding domain: over squares it converges, over discs it oscillates for ever. The second case is the field of a uniformly excited plane of dipoles, which Feynman uses to explain the refractive index. Lai, Lau and Wong showed that at oblique incidence the integral converges and that normal incidence is recovered in the limit; we note that the two limits do not commute, and that this provides a transparent introduction to the regularization of the time-sliced path integral, where the ordering of the integrations in time plays the role of the physical prescription.

==> anc/fig_convergence.py <==
"""Figure for Note 2: convergence of one- and two-dimensional Fresnel integrals.
Run:  python3 fig_convergence.py  ->  fig/convergence.pdf"""
import numpy as np
from scipy.integrate import cumulative_trapezoid
from scipy.special import fresnel, j0
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm",
                     "font.size": 10, "axes.linewidth": 0.8})
fig, ax = plt.subplots(1, 2, figsize=(7.2, 3.0))

# (a) Cornu spiral: F(R) = int_{-R}^{R} exp(i x^2/2) dx
R = np.linspace(0, 8, 4000)
S, C = fresnel(R/np.sqrt(np.pi))                 # int_0^R e^{i x^2/2} dx = sqrt(pi)(C + iS)
F = 2*np.sqrt(np.pi)*(C + 1j*S)
lim = np.sqrt(2*np.pi)*np.exp(1j*np.pi/4)
ax[0].plot(F.real, F.imag, color="#1f4e9c", lw=0.9)
ax[0].plot(lim.real, lim.imag, "o", color="#c0392b", ms=4)
ax[0].plot([0, lim.real], [0, lim.imag], ls="--", color="#c0392b", lw=0.8)
ax[0].annotate(r"$\sqrt{2\pi}\,e^{i\pi/4}$", (lim.real, lim.imag), xytext=(0.6, 2.2),
               fontsize=9, color="#c0392b")
ax[0].set(xlabel=r"Re $F(R)$", ylabel=r"Im $F(R)$", aspect="equal",
          title=r"(a) $F(R)=\int_{-R}^{R}e^{ix^2/2}dx$")

# (b) two dimensions: exp(i|x|^2/2 + i kappa x), limit 2 pi i exp(-i kappa^2/2)
Rr = np.linspace(0.01, 30, 600)
rho = np.linspace(0, 30, 600001)
def disc(kappa):
    f = 2*np.pi*j0(kappa*rho)*np.exp(1j*rho**2/2)*rho
    c = cumulative_trapezoid(f, rho, initial=0)
    return np.interp(Rr, rho, c.real) + 1j*np.interp(Rr, rho, c.imag)
S2, C2 = fresnel(Rr/np.sqrt(np.pi))
square = (2*np.sqrt(np.pi)*(C2 + 1j*S2))**2
ax[1].semilogy(Rr, abs(disc(0.0) - 2j*np.pi), color="0.45", lw=0.9,
               label=r"disc, $\kappa=0$ (stays at $2\pi$)")
for kap, c in [(0.5, "#1f4e9c"), (1.0, "#2e8b57")]:
    ax[1].semilogy(Rr, abs(disc(kap) - 2j*np.pi*np.exp(-1j*kap**2/2)), color=c, lw=0.9,
                   label=fr"disc, $\kappa={kap}$")
ax[1].semilogy(Rr, abs(square - 2j*np.pi), color="#c0392b", lw=0.9, label=r"square, $\kappa=0$")
ax[1].semilogy(Rr, 3/np.sqrt(Rr), ":", color="0.3", lw=0.8)
ax[1].text(20, 3/np.sqrt(20)*1.5, r"$\propto R^{-1/2}$", fontsize=8)
ax[1].set(xlabel="$R$", ylabel="|partial integral $-$ limit|", ylim=(1e-3, 30),
          title="(b) two dimensions")
ax[1].legend(frameon=False, fontsize=7, loc="lower left")
for a_ in ax: a_.title.set_fontsize(9)
fig.tight_layout(); fig.savefig("fig/convergence.pdf")


==> anc/fig_dimension_check.py <==
"""Numerical check quoted in Sec. 5 (continuation in the dimension): envelope of
|I_d(R,kappa) - (2 pi i)^{d/2} exp(-i kappa^2/2)| for non-integer d.  Run: python3 fig_dimension_check.py"""
import numpy as np
from scipy.special import jv, gamma
from scipy.integrate import cumulative_trapezoid
# I_d(R) = int_{|x|<R} d^d x exp(i|x|^2/2 + i kappa.x)
#        = (2 pi)^{d/2} kappa^{1-d/2} int_0^R rho^{d/2} J_{d/2-1}(kappa rho) e^{i rho^2/2} d rho
# limit (any d, by analytic continuation): (2 pi i)^{d/2} exp(-i kappa^2/2)
rho=np.linspace(1e-9,60,3_000_001)
def dist(d,kap):
    if kap==0:
        f=2*np.pi**(d/2)/gamma(d/2)*rho**(d-1)*np.exp(0.5j*rho**2)
        lim=(2j*np.pi)**(d/2)
    else:
        f=(2*np.pi)**(d/2)*kap**(1-d/2)*rho**(d/2)*jv(d/2-1,kap*rho)*np.exp(0.5j*rho**2)
        lim=(2j*np.pi)**(d/2)*np.exp(-0.5j*kap**2)
    c=cumulative_trapezoid(f,rho,initial=0)
    return np.abs(c-lim)
def env(x,lo,hi):   # max over a window = envelope of the oscillation
    m=(rho>=lo)&(rho<hi); return x[m].max()
print("oblique incidence, kappa=1: envelope of |I_d(R)-limit|; slope vs predicted (d-3)/2")
for d in [2.0,2.5,2.8,2.9,3.0,3.1,3.2,3.5]:
    x=dist(d,1.0); e1=env(x,15,20); e2=env(x,50,60)
    print("d=%.1f  R~17: %.3g  R~55: %.3g  slope %+.3f  (pred %+.2f)"%(d,e1,e2,np.log(e2/e1)/np.log(55/17.5),(d-3)/2))
print("\nnormal incidence, kappa=0: envelope; predicted slope d-2")
for d in [1.0,1.5,1.8,2.0,2.2]:
    x=dist(d,0.0); e1=env(x,15,20); e2=env(x,50,60)
    print("d=%.1f  R~17: %.3g  R~55: %.3g  slope %+.3f  (pred %+.2f)"%(d,e1,e2,np.log(e2/e1)/np.log(55/17.5),d-2))


==> anc/fig_shapes.py <==
"""Figure 2 of the note: boundary term |I(R) - 2 pi i| = |int_0^{2pi} exp(i rho_max^2/2) dphi|
for domains of different shape, all scaled with R (Eq. 3).
Run:  python3 fig_shapes.py  ->  fig/shapes.pdf"""
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm",
                     "font.size": 10, "axes.linewidth": 0.8})
rng = np.random.default_rng(1)
M = 24                                    # number of teeth
a = 0.12                                  # depth of the teeth (relative)
u_rand = rng.random(M)                    # random depths of the flat teeth
c = 1/3                                   # offset of the shifted disc (relative)
def shapes(phi):
    tri = 1 - np.abs(2*((M*phi/(2*np.pi)) % 1) - 1)          # triangular teeth, 0..1
    return {
        "disc":                      np.ones_like(phi),
        "disc, off centre":          c*np.cos(phi) + np.sqrt(1 - (c*np.sin(phi))**2),
        "triangular teeth":          1 + a*tri,
        "flat teeth, random depth":  1 + a*u_rand[(M*phi/(2*np.pi)).astype(int) % M],
    }
cols = {"disc": "0.45", "disc, off centre": "#1f4e9c",
        "triangular teeth": "#2e8b57", "flat teeth, random depth": "#c0392b"}
phi = np.linspace(0, 2*np.pi, 2_000_001)[:-1]; dphi = phi[1] - phi[0]
S = shapes(phi)
R = np.linspace(1, 30, 1200)
fig = plt.figure(figsize=(7.2, 3.2))
gs = fig.add_gridspec(2, 3, width_ratios=[0.55, 0.55, 1.75], wspace=0.15, hspace=0.3,
                      left=0.0, right=0.98, bottom=0.14, top=0.92)
pc = np.linspace(0, 2*np.pi, 4000)
Sc = shapes(pc)
for i, name in enumerate(S):
    ax = fig.add_subplot(gs[i // 2, i % 2])
    r = Sc[name]
    ax.fill(r*np.cos(pc), r*np.sin(pc), color=cols[name], alpha=0.25, lw=0)
    ax.plot(r*np.cos(pc), r*np.sin(pc), color=cols[name], lw=0.8)
    ax.plot(0, 0, "k+", ms=5)
    ax.set_aspect("equal"); ax.axis("off"); ax.set_xlim(-1.3, 1.45); ax.set_ylim(-1.3, 1.3)
    ax.set_title(name, fontsize=8, pad=2)
ax = fig.add_subplot(gs[:, 2])
ax.set_position(ax.get_position().translated(0.07, 0).expanded(0.93, 1.0))
for name, r in S.items():
    B = np.array([np.sum(np.exp(0.5j*(Rk*r)**2))*dphi for Rk in R])
    ax.semilogy(R, np.abs(B), color=cols[name], lw=0.8, label=name)
    print(name, " |B| at R=10,20,30: %.3g %.3g %.3g" % tuple(np.abs(B[np.searchsorted(R, [10, 20, 30])])))
ax.axhline(2*np.pi/np.sqrt(M), color="#c0392b", ls=":", lw=0.7)
ax.text(30, 2*np.pi/np.sqrt(M)*1.12, r"$2\pi/\sqrt{M}$", fontsize=8, ha="right", color="#c0392b")
ax.set(xlabel="$R$", ylabel=r"$|I(R)-2\pi i|$", ylim=(1e-3, 30), xlim=(0, 30))
ax.legend(frameon=False, fontsize=7, loc="lower left")
ax.set_title(r"boundary term of Eq. (3), domains scaled with $R$", fontsize=9)
fig.savefig("fig/shapes.pdf", bbox_inches="tight")

